Finite-core Volterra reductions for the Riemann phase kernel

We derive exact same-sign formulas for a Riemann theta phase kernel and give a Volterra representation with its boundary and integrated tail terms. The formulas apply to finite theta cores, and the boundary-plus-tail identity also holds for the full theta series. We give an outward-rounded fourteen-node counterexample to nonnegativity of the exact endpoint-B form on the active closed-trace core in the original application. A rectangle enclosure gives the same strict sign for an explicit smooth witness supported outside the trace interval. As a result, the original energy is unbounded below on every nonempty affine trace fiber that retains this vertical direction. We specify a coercive modification and its changed Euler equation. A density argument gives a finite shifted-Xi evaluation test whose Fourier restriction has strictly negative endpoint-B energy. Positivity of the original full-coordinate Weyl kernel and the zeta-facing application remain unresolved.

==> anc/README.txt <==
The explicit endpoint-B witness

Run the numerical certificate
-----------------------------
From this directory, in Python 3.11+ with the pinned dependency, run

    python -m pip install -r requirements.txt
    python verify_endpoint_b.py

The checker evaluates the kernel from equations (2.5) and (2.6) at 768-bit
precision. It also evaluates that formula on each closed rectangle obtained
by widening both node arguments by eta = 2^-320. It checks every ordered
pair, including the 14 diagonal rectangles, on which the two arguments vary
independently. Each of the 196 results must fit in its corresponding
[L_ij, L_ij+1] cell after multiplication by 10^40. The 105 distinct integers
and the 14 integer-scaled coefficients must reproduce the enclosed Lean
data file byte for byte. Run the checker before any optional regeneration.

Both quadratic enclosures must lie strictly between -1.119e-28 and
-1.118e-28. All closed witness intervals must lie in (0.545, 8).

Follow the argument
-------------------
1. Theorem 2.1 defines K_B by an integral. Its moment identity (2.6) and
   centered-difference remainder estimate are proved in the manuscript.
   Arb evaluates those formulas, including the error bound for the logarithmic
   moments. The rectangle bounds and continuity on [0,8]^2 are the inputs
   from numerical and analytic work to the Lean averaging theorem.

2. Use E(u) = exp(-1/u) for u > 0 and zero elsewhere. At each node s_i let
   b_i(x) = E(1-((x-s_i)/eta)^2) and divide by its positive integral to get
   p_i. The witness is h = sum_i d_i p_i with the exact decimal coefficients
   in verify_endpoint_b.py. The computation never samples a narrow bump or
   approximates the normalization integral.

3. The density p_i(s)p_j(t) has mass one on the square and vanishes outside
   the corresponding rectangle. Integrating its pointwise cell inequalities
   encloses the averaged entry. Expanding the double integral of K_B against
   h(s)h(t) gives the signed weighted sum of those entries. Lean uses both
   endpoints according to the sign of each weight to enclose the sum.

4. The witness is smooth with compact support in [0.55, 2]. All derivatives
   vanish on the trace interval, so every local trace row in Section 2
   annihilates it. On a space containing this witness, Corollary 2.2 uses
   that zero trace and the negative quadratic coefficient to obtain arbitrarily
   negative energy on each nonempty trace fiber.

Run the formal check
--------------------
See lean/README.md for the exact build and kernel-replay commands. The
Python checker compares its data against lean/EndpointBWitnessData.lean.
The main analytic proof and the certified numerical bounds are both needed
to specialize the formal theorem to K_B.

Check the shifted-Xi evaluation matrix
--------------------------------------
With the same pinned Python dependency, run

    python verify_shifted_xi.py

Section 5 proves negativity of endpoint-B energy on some finite Fourier
restriction by density. For the full energy at shift 1/4, this separate
checker evaluates the normalized matrix on i, 2i, ..., 16i using the
completed zeta function at real arguments greater than one. All sixteen
outward-rounded elimination pivots are strictly positive. This verifies
positive definiteness for all complex coefficients on those nodes at
that shift. The scalar criterion and the density corollary are analytic
arguments in the supplement.


==> anc/lean/EndpointBAveraging.lean <==
import EndpointBWitness
import EndpointBTraceFiber
import Mathlib.Analysis.SpecialFunctions.SmoothTransition
import Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

/-! The smooth witness and its energy in the endpoint-B correction.
The kernel hypotheses are continuity on the integration square and the 196
rectangle bounds checked by Arb. All integrals below use Lebesgue measure. -/

noncomputable section
open MeasureTheory Set
open scoped ContDiff Topology

namespace EndpointB.Witness

def radius : ℝ := 1 / 2^320
theorem radius_pos : 0 < radius := by norm_num [radius]
def box (i : Index) := Icc (node i - radius) (node i + radius)
def domain := Icc (0 : ℝ) 8
def square := domain ×ˢ domain

private theorem box_subset (i : Index) : box i ⊆ Icc (11/20 : ℝ) 2 := by
  intro x ⟨hx, hx'⟩
  have h0 : (0 : ℝ) ≤ i.val := Nat.cast_nonneg _
  have h14 : (i.val : ℝ) < 14 := by exact_mod_cast i.isLt
  have hr : radius ≤ 1/100 := by
    apply one_div_le_one_div_of_le (by norm_num : (0 : ℝ) < 100)
    calc (100 : ℝ) ≤ 2^7 := by norm_num
         _ ≤ 2^320 := pow_le_pow_right₀ (by norm_num) (by decide : 7 ≤ 320)
  dsimp [node] at hx hx'
  constructor <;> linarith

/-- On the interior this is exp(-1/(1-((x-sᵢ)/η)^2)); outside it is zero. -/
def rawBump (i : Index) (x : ℝ) : ℝ :=
  expNegInvGlue (((x - (node i - radius)) * ((node i + radius) - x)) / radius^2)

private theorem raw_smooth (i : Index) : ContDiff ℝ ∞ (rawBump i) :=
  expNegInvGlue.contDiff.comp (by fun_prop)

private theorem raw_zero (i : Index) {x : ℝ} (hx : x ∉ box i) : rawBump i x = 0 := by
  apply expNegInvGlue.zero_of_nonpos
  apply div_nonpos_of_nonpos_of_nonneg _ (sq_nonneg _)
  by_cases h : x < node i - radius
  · exact mul_nonpos_of_nonpos_of_nonneg (by linarith) (by linarith [radius_pos])
  · have h' : node i + radius < x := lt_of_not_ge fun he => hx ⟨le_of_not_gt h, he⟩
    exact mul_nonpos_of_nonneg_of_nonpos (by linarith) (by linarith)

private theorem raw_mass_pos (i : Index) : 0 < ∫ x, rawBump i x := by
  apply (raw_smooth i).continuous.integral_pos_of_hasCompactSupport_nonneg_nonzero
      (x := node i)
  · exact HasCompactSupport.of_support_subset_isCompact (K := box i) isCompact_Icc
      (fun x hx => by_contra fun hn => hx (raw_zero i hn))
  · exact fun _ => expNegInvGlue.nonneg _
  · apply (expNegInvGlue.pos_of_pos _).ne'
    apply div_pos _ (sq_pos_of_pos radius_pos)
    exact mul_pos (by linarith [radius_pos]) (by linarith [radius_pos])

def bump (i : Index) (x : ℝ) := rawBump i x / ∫ y, rawBump i y
private theorem bump_smooth (i : Index) : ContDiff ℝ ∞ (bump i) :=
  (raw_smooth i).div_const _
private theorem bump_nonneg (i : Index) (x : ℝ) : 0 ≤ bump i x :=
  div_nonneg (expNegInvGlue.nonneg _) (raw_mass_pos i).le
private theorem bump_zero (i : Index) {x : ℝ} (hx : x ∉ box i) : bump i x = 0 := by
  simp [bump, raw_zero i hx]

private theorem bump_mass (i : Index) : ∫ x in domain, bump i x = 1 := by
  rw [setIntegral_eq_integral_of_forall_compl_eq_zero]
  · simp only [bump, div_eq_mul_inv, integral_mul_const]
    exact mul_inv_cancel₀ (raw_mass_pos i).ne'
  · intro x hx
    apply bump_zero i
    intro hb
    have := box_subset i hb
    exact hx ⟨by linarith [this.1], by linarith [this.2]⟩

def d (i : Index) : ℝ := coefficient i / 10^50
def witness (x : ℝ) := ∑ i : Index, d i * bump i x

theorem witness_smooth : ContDiff ℝ ∞ witness :=
  ContDiff.sum fun i _ => contDiff_const.mul (bump_smooth i)

theorem witness_support : tsupport witness ⊆ Icc (11/20 : ℝ) 2 := by
  apply closure_minimal _ isClosed_Icc
  intro x hx
  by_contra hn
  exact hx (Finset.sum_eq_zero fun i _ => by
    rw [bump_zero i (fun hb => hn (box_subset i hb)), mul_zero])

theorem witness_compact : HasCompactSupport witness :=
  isCompact_Icc.of_isClosed_subset (isClosed_tsupport _) witness_support

theorem witness_trace_derivatives (n : ℕ) {x : ℝ} (hx : x ∈ Icc (2/100 : ℝ) (545/1000)) :
    iteratedDeriv n witness x = 0 := by
  have hn : x ∉ tsupport witness := fun h => by linarith [(witness_support h).1, hx.2]
  have he := (notMem_tsupport_iff_eventuallyEq.mp hn).iteratedDeriv_eq n
  simpa using he

theorem witness_trace_zero (e : Fin 9 → ℝ → ℝ) {x : ℝ}
    (hx : x ∈ Icc (2/100 : ℝ) (545/1000)) :
    (∑ k : Fin 9, e k x / (k.val.factorial : ℝ) * iteratedDeriv k.val witness x) = 0 := by
  simp [witness_trace_derivatives _ hx]

def density (i j : Index) (z : ℝ × ℝ) := bump i z.1 * bump j z.2
private theorem density_cont (i j : Index) : Continuous (density i j) :=
  ((bump_smooth i).continuous.comp continuous_fst).mul
    ((bump_smooth j).continuous.comp continuous_snd)

private theorem density_mass (i j : Index) : ∫ z in square, density i j z = 1 := by
  change ∫ z in domain ×ˢ domain, bump i z.1 * bump j z.2
      ∂(volume : Measure ℝ).prod volume = 1
  rw [setIntegral_prod_mul, bump_mass, bump_mass, one_mul]

def RectangleBounds (K : ℝ × ℝ → ℝ) : Prop :=
  ∀ i j : Index, ∀ s ∈ box i, ∀ t ∈ box j,
    (lower i j : ℝ) ≤ 10^40 * K (s,t) ∧ 10^40 * K (s,t) ≤ (lower i j : ℝ) + 1

def averaged (K : ℝ × ℝ → ℝ) (i j : Index) := ∫ z in square, K z * density i j z

private theorem weighted_integrable {K : ℝ × ℝ → ℝ} (hc : ContinuousOn K square) (i j : Index) :
    IntegrableOn (fun z => K z * density i j z) square :=
  (hc.mul (density_cont i j).continuousOn).integrableOn_compact (isCompact_Icc.prod isCompact_Icc)

theorem averaged_bounds {K : ℝ × ℝ → ℝ} (hc : ContinuousOn K square) (hK : RectangleBounds K)
    (i j : Index) : (lower i j : ℝ) ≤ 10^40 * averaged K i j ∧
      10^40 * averaged K i j ≤ (lower i j : ℝ) + 1 := by
  let L : ℝ := lower i j
  let D := density i j
  have hi : IntegrableOn D square :=
    (density_cont i j).continuousOn.integrableOn_compact (isCompact_Icc.prod isCompact_Icc)
  have hp (z : ℝ × ℝ) :
      L * D z ≤ 10^40 * (K z * D z) ∧ 10^40 * (K z * D z) ≤ (L+1) * D z := by
    by_cases hs : z.1 ∈ box i
    · by_cases ht : z.2 ∈ box j
      · have h := hK i j z.1 hs z.2 ht
        have hd : 0 ≤ D z := mul_nonneg (bump_nonneg _ _) (bump_nonneg _ _)
        simpa only [mul_assoc] using
          And.intro (mul_le_mul_of_nonneg_right h.1 hd) (mul_le_mul_of_nonneg_right h.2 hd)
      · simp [D, density, bump_zero j ht]
    · simp [D, density, bump_zero i hs]
  have hm := (weighted_integrable hc i j).const_mul (10^40 : ℝ)
  have lo := integral_mono (hi.const_mul L) hm (fun z => (hp z).1)
  have up := integral_mono hm (hi.const_mul (L+1)) (fun z => (hp z).2)
  simpa only [integral_const_mul, D, density_mass, mul_one, averaged, L] using And.intro lo up

/-- Product-measure form of the double integral in equation (2.3), for a real test function. -/
def formEnergy (K : ℝ × ℝ → ℝ) (f : ℝ → ℝ) := ∫ z in square, K z * (f z.1 * f z.2)

theorem formEnergy_eq_iterated {K : ℝ × ℝ → ℝ} (hc : ContinuousOn K square)
    {f : ℝ → ℝ} (hf : Continuous f) :
    formEnergy K f = ∫ s in domain, ∫ t in domain, K (s,t) * (f s * f t) := by
  apply setIntegral_prod (fun z : ℝ × ℝ => K z * (f z.1 * f z.2))
  exact (hc.mul ((hf.comp continuous_fst).mul (hf.comp continuous_snd)).continuousOn)
    |>.integrableOn_compact (isCompact_Icc.prod isCompact_Icc)

theorem witness_energy_eq {K : ℝ × ℝ → ℝ} (hc : ContinuousOn K square) :
    formEnergy K witness = energy (averaged K) := by
  let F (i j : Index) (z : ℝ × ℝ) := (d i * d j) * (K z * density i j z)
  have hF (i j : Index) : IntegrableOn (F i j) square :=
    (weighted_integrable hc i j).const_mul _
  have expansion (z : ℝ × ℝ) :
      K z * (witness z.1 * witness z.2) = ∑ i : Index, ∑ j : Index, F i j z := by
    unfold witness
    rw [Finset.sum_mul]
    simp only [Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => by
      dsimp [F, density]; ring
  simp only [formEnergy, expansion]
  rw [integral_finsetSum _ (fun i _ => integrable_finsetSum _ (fun j _ => hF i j))]
  simp_rw [integral_finsetSum _ (fun j _ => hF _ j)]
  simp only [F, integral_const_mul, d, energy, averaged]

theorem smooth_witness_enclosure {K : ℝ × ℝ → ℝ} (hc : ContinuousOn K square)
    (hK : RectangleBounds K) :
    -(1119 / 10^31 : ℝ) < formEnergy K witness ∧ formEnergy K witness < -(1118 / 10^31 : ℝ) := by
  rw [witness_energy_eq hc]
  exact matrix_enclosure _ (averaged_bounds hc hK)

/-- Apply Corollary 2.2 in any real model containing a vector representing the witness. -/
theorem unbounded_of_rectangles {K : ℝ × ℝ → ℝ} (hc : ContinuousOn K square)
    (hK : RectangleBounds K) {V W : Type*} [AddCommGroup V] [Module ℝ V]
    [AddCommGroup W] [Module ℝ W] (Q : QuadraticForm ℝ V) (R : V →ₗ[ℝ] W)
    {h : V} (hrep : Q h = formEnergy K witness) (htrace : R h = 0) (f : V) (b : ℝ) :
    ∃ g, R g = R f ∧ Q g < b := by
  apply EndpointB.energy_unbounded_on_fiber Q R htrace _ f b
  rw [hrep]
  exact (smooth_witness_enclosure hc hK).2.trans (by norm_num)

#print axioms witness_smooth
#print axioms witness_compact
#print axioms witness_trace_derivatives
#print axioms witness_trace_zero
#print axioms formEnergy_eq_iterated
#print axioms smooth_witness_enclosure
#print axioms unbounded_of_rectangles

end EndpointB.Witness


==> anc/lean/EndpointBTraceFiber.lean <==
import Mathlib.LinearAlgebra.QuadraticForm.Basic
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith

/-!
# The affine-fiber argument in arXiv:2606.29555v2, Corollary 2.2

The real quadratic form is the energy, including when a Hermitian energy is
viewed on its underlying real vector space. The analytic input from Theorem 2.1
is an admissible vector of negative energy annihilated by the trace.
-/

namespace EndpointB

/-- Every proposed lower bound is violated on the trace fiber through `f`. -/
theorem energy_unbounded_on_fiber
    {V W : Type*} [AddCommGroup V] [Module ℝ V] [AddCommGroup W] [Module ℝ W]
    (Q : QuadraticForm ℝ V) (R : V →ₗ[ℝ] W) {h : V}
    (htrace : R h = 0) (hneg : Q h < 0) (f : V) (bound : ℝ) :
    ∃ g : V, R g = R f ∧ Q g < bound := by
  obtain ⟨c, hc, hlarge⟩ := exists_pos_lt_mul (neg_pos.mpr hneg) (Q f - bound)
  let t := c + 1
  have hscale : c ≤ t * t := by dsimp [t]; nlinarith [sq_nonneg c]
  have hdrop := hlarge.trans_le (mul_le_mul_of_nonneg_right hscale (neg_nonneg.mpr hneg.le))
  have sameTrace (s : ℝ) : R (f + s • h) = R f := by simp [htrace]
  have energy (s : ℝ) :
      Q (f + s • h) = Q f + (s * s) * Q h + s * QuadraticMap.polar Q f h := by
    rw [QuadraticMap.map_add Q f (s • h), Q.map_smul, Q.polar_smul_right]
    rfl
  -- The two energies have opposite linear terms and the same quadratic term.
  by_contra! hlower
  have hp := hlower (f + t • h) (sameTrace t)
  have hm := hlower (f + (-t) • h) (sameTrace (-t))
  rw [energy] at hp hm
  nlinarith

#print axioms energy_unbounded_on_fiber

end EndpointB


==> anc/lean/EndpointBWitness.lean <==
import EndpointBWitnessData
import Mathlib.Data.Real.Basic
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-!
# Finite sign certificate for equation (2.7) of arXiv:2606.29555v2

Arb supplies grid cells of width 10⁻⁴⁰ for 105 distinct kernel entries.
Lean checks the sign for *every* real matrix in these cells, using integer
arithmetic on the exact decimal witness. The rectangle enclosures and averaging proof are described in EndpointBAveraging.
-/

namespace EndpointB.Witness

abbrev Index := Fin 14

noncomputable def node (i : Index) : ℝ := 3 / 5 + 3 * (i.val : ℝ) / 50

theorem node_exterior (i : Index) : 545 / 1000 < node i ∧ node i < 8 := by
  have lo : (0 : ℝ) ≤ i.val := Nat.cast_nonneg _
  have hi : (i.val : ℝ) < 14 := by exact_mod_cast i.isLt
  constructor <;> dsimp [node] <;> linarith

def coefficient (i : Index) : ℤ := coefficients[i.val]!

def lower (i j : Index) : ℤ :=
  lowerTriangle[max i.val j.val]![min i.val j.val]!

def weight (i j : Index) : ℤ := coefficient i * coefficient j

def lowTerm (i j : Index) : ℤ :=
  weight i j * (if 0 ≤ weight i j then lower i j else lower i j + 1)

def highTerm (i j : Index) : ℤ :=
  weight i j * (if 0 ≤ weight i j then lower i j + 1 else lower i j)

theorem table_dimensions :
    coefficients.size = 14 ∧ lowerTriangle.size = 14 ∧
    ∀ i : Index, lowerTriangle[i.val]!.size = i.val + 1 := by decide

set_option maxRecDepth 8192 in
set_option maxHeartbeats 2000000 in
theorem integer_bounds :
    -(1119 * 10^109 : ℤ) < ∑ i : Index, ∑ j : Index, lowTerm i j ∧
    (∑ i : Index, ∑ j : Index, highTerm i j) < -(1118 * 10^109 : ℤ) := by
  decide +kernel

/-- Exact coefficients of the arXiv witness, with their decimal scaling restored. -/
noncomputable def energy (K : Index → Index → ℝ) : ℝ :=
  ∑ i : Index, ∑ j : Index,
    ((coefficient i : ℝ) / 10^50) * ((coefficient j : ℝ) / 10^50) * K i j

theorem matrix_enclosure (K : Index → Index → ℝ)
    (hK : ∀ i j, (lower i j : ℝ) ≤ 10^40 * K i j ∧
      10^40 * K i j ≤ (lower i j : ℝ) + 1) :
    -(1119 / 10^31 : ℝ) < energy K ∧ energy K < -(1118 / 10^31 : ℝ) := by
  let term (i j : Index) := (weight i j : ℝ) * (10^40 * K i j)
  have pairBounds (i j : Index) :
      (lowTerm i j : ℝ) ≤ term i j ∧ term i j ≤ (highTerm i j : ℝ) := by
    obtain ⟨hlo, hhi⟩ := hK i j
    by_cases h : 0 ≤ weight i j
    · have hw : (0 : ℝ) ≤ weight i j := by exact_mod_cast h
      simpa [lowTerm, highTerm, term, h] using
        And.intro (mul_le_mul_of_nonneg_left hlo hw) (mul_le_mul_of_nonneg_left hhi hw)
    · have hw : (weight i j : ℝ) ≤ 0 := by exact_mod_cast (le_of_not_ge h)
      simpa [lowTerm, highTerm, term, h] using
        And.intro (mul_le_mul_of_nonpos_left hhi hw) (mul_le_mul_of_nonpos_left hlo hw)
  have lowerSum := Finset.sum_le_sum (s := Finset.univ) fun i _ =>
    Finset.sum_le_sum (s := Finset.univ) fun j _ => (pairBounds i j).1
  have upperSum := Finset.sum_le_sum (s := Finset.univ) fun i _ =>
    Finset.sum_le_sum (s := Finset.univ) fun j _ => (pairBounds i j).2
  have hlo : -(1119 * 10^109 : ℝ) < ∑ i : Index, ∑ j : Index, (lowTerm i j : ℝ) := by
    exact_mod_cast integer_bounds.1
  have hhi : (∑ i : Index, ∑ j : Index, (highTerm i j : ℝ)) < -(1118 * 10^109 : ℝ) := by
    exact_mod_cast integer_bounds.2
  have scale : 10^140 * energy K = ∑ i : Index, ∑ j : Index, term i j := by
    simp only [energy, Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
    simp only [term, weight, Int.cast_mul]
    ring
  have left := hlo.trans_le lowerSum
  have right := upperSum.trans_lt hhi
  rw [← scale] at left right
  constructor <;> linarith

theorem witness_enclosure (kernel : ℝ → ℝ → ℝ)
    (hK : ∀ i j : Index, (lower i j : ℝ) ≤ 10^40 * kernel (node i) (node j) ∧
      10^40 * kernel (node i) (node j) ≤ (lower i j : ℝ) + 1) :
    -(1119 / 10^31 : ℝ) < energy (fun i j => kernel (node i) (node j)) ∧
      energy (fun i j => kernel (node i) (node j)) < -(1118 / 10^31 : ℝ) :=
  matrix_enclosure _ hK

#print axioms integer_bounds
#print axioms witness_enclosure

end EndpointB.Witness


==> anc/lean/EndpointBWitnessData.lean <==
/- Generated from the 768-bit Arb endpoint-B rectangle certificate. -/
namespace EndpointB.Witness

/-- Exact decimal coefficients multiplied by 10^50. -/
def coefficients : Array Int := #[
  -68032524193180803154064513095808308689565764525,
  839120211421558324858907779775057389972563512764,
  -4825918681658664312617000928564889447072005844862,
  17135113839037381677686404931369720758091899926691,
  -41905941422734026350039921191792416703251770258178,
  74538910758315986188825453494822102270354146357036,
  -99199063908159270541221361123216815853547177510003,
  100000000000000000000000000000000000000000000000000,
  -76349718019770744209903196210720488589152822174732,
  43598695093804101765268313087939822801665565353143,
  -18096510110124778634972104830104893185541012650673,
  5169279645538153491126079330057912755145273701376,
  -910637758991081800301235656611612652489444808522,
  74702877506803986783166465980564646393453861360]

/-- Lower endpoints for 10^40 times the symmetric kernel entries. Each cell has width one. -/
def lowerTriangle : Array (Array Int) := #[
  #[977626029900555541344956915705859117349],
  #[966208417300632782215992092612417706393, 955779179728896070112338052284368870826],
  #[953593484255736255184477664290332363475, 944144205817271300666723677035484590744, 933487533443641937451134654171834568291],
  #[939860187360205824345023614171696442643, 931375092749430088531027878548891130176, 921687508563482615575639031476957187848, 910853842311975649126177186619009842446],
  #[925091950625461000843566142987019326427, 917548598329527645597992212379379678415, 908813920732455822766587849031231707149, 898936726077833938173336188265727815673, 887972410607898634524324976427735796300],
  #[909375403016860162955855138442334956620, 902745435827121556330541341242642225553, 894941175096073858378959415317631586666, 886003969066286109475251276292311672966, 875982005620547010707941220865525730731, 864929460163251744880143861453045430745],
  #[892799186127076741440872210828100684523, 887049116829298710276984437911041651697, 880147186928440860374714713236057357794, 872127518046049979729483280370499209348, 863031215414304680981670327636686564046, 852905619868443094268054011866042328804, 841803524340253255819607873525643222909],
  #[875452847932454262123795232312202057638, 870544859464082989559247535324377053975, 864512321326889374321269134619964128227, 857382443818289448689600375045153270530, 849189463721868267266273988366511194998, 839974000860820814901346984020493956055, 829782369990372685130037044137551093365, 818665861455341378603478109518509475919],
  #[857425834429360020231151624272853604175, 853318575736131161539304447835992218203, 848118393104889903927509881835416589734, 841845969421717927713763764686779987087, 834528964408866535868741046614511024788, 826201473640089289903974050932453460686, 816903436371502105236646603293005729785, 806680003729752132256012865273540294327, 795580878842933106493776108111116049073],
  #[838806586993343355236503038727882318305, 835455948142520649392481010779260523921, 831047738816724469748133066504791471202, 825596553190510003896907264322158889218, 819123830162132200772192079305081881021, 811657410539430247091663752818106180321, 803231038996108833156156210297049941823, 793883820386055704581185729303828332852, 783659640313117963250358720256896395665, 772606559975078272242064857669512890992],
  #[819681749666856347233546795695134838737, 817041602336948161179965224963779771493, 813382369785059242766599382191558746786, 808713037130835791505910993904361251041, 803049230699423245038479136594708714418, 796412867294459565315208318971661722066, 788831746439300881644829702792192545442, 780339093241224841364500532724842681086, 770973060024764126624264646955269769290, 760776195231716513989274489626530336737, 749794888284784423458642514772210664556],
  #[800135487349558821273211559716773399300, 798158379482605818728248365030025723280, 795203212086116735534105957886263970706, 791273868465957158588773749601401950008, 786380609783412646981383727328432775897, 780539808958177153546235152832293467054, 773773627691706694406159432916698681906, 766109642429708857968188416462660697651, 757580425677853678696203158562512422988, 748223089590546720714506323181655586812, 738078799150257628955123002558821392134, 727192262527036146473079336960578768231],
  #[780248913094241016215920919949370827992, 778886709148225246682794669041197244264, 776589436755639947700744721814033338522, 773356399699168357920680792905735915871, 769192968092284148625709600593065688886, 764110388495854399522997498725605716455, 758125538941016441422572482611970401816, 751260632996585434153084323079141683703, 743542877650837617205621655988279664175, 735004090368067735356487409381940400390, 725680281208171179010556159480680484207, 715611206340079428373769849539067594476, 704839899615811770570279848364112080929],
  #[760099620426741346939007372738809336820, 759304081203187012269552689114961364487, 757617881070314479067462051777771477936, 755036270223248498362668055488985295401, 751560216852949354914406071512337275923, 747196284492430607686927505797974604102, 741956457356408613708710674830609630323, 735857916328614042211081591782417185050, 728922768863346731475297103525224098232, 721177736682757796875449447520982277784, 712653805746964008387846659153485919280, 703385843525758840288499936921513930457, 693412189082984488436058736076859119023, 682774221873574022134856101645186364324]]

end EndpointB.Witness


==> anc/lean/README.md <==
# Lean checks for the explicit endpoint-B witness

The project formalizes the averaging argument in Theorem 2.1 and its use in Corollary 2.2 of the revised manuscript. The inputs specific to the kernel are continuity on the square and the closed-rectangle enclosures. The paper proves continuity and derives the moment formula. The supplementary Arb checker evaluates the formula with its remainder bound on all 196 rectangles.

With elan installed, run these commands from this directory. The toolchain and Mathlib revision are pinned.

```sh
lake exe cache get Mathlib.Analysis.SpecialFunctions.SmoothTransition Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas Mathlib.MeasureTheory.Integral.Prod Mathlib.MeasureTheory.Measure.Lebesgue.Basic Mathlib.LinearAlgebra.QuadraticForm.Basic Mathlib.Tactic.Linarith Mathlib.Tactic.Ring
lake build
lake env leanchecker EndpointBWitnessData EndpointBWitness EndpointBTraceFiber EndpointBAveraging
```

| Declaration | What it checks |
| --- | --- |
| `EndpointB.Witness.matrix_enclosure` | The exact signed sum lies in the published negative interval for every real matrix in the 105 integer cells. |
| `EndpointB.Witness.witness_smooth`, `witness_compact`, `witness_support`, `witness_trace_derivatives`, `witness_trace_zero` | The specific normalized bump sum is smooth, has compact support in [0.55, 2], and all derivatives vanish on the trace interval. |
| `EndpointB.Witness.averaged_bounds` | The integral of the kernel against each pair of bumps lies in the same cell as the kernel on their rectangle. |
| `EndpointB.Witness.formEnergy_eq_iterated`, `witness_energy_eq`, `smooth_witness_enclosure` | The Lebesgue double-integral energy equals the finite weighted sum and lies strictly between −1.119 × 10⁻²⁸ and −1.118 × 10⁻²⁸. |
| `EndpointB.Witness.unbounded_of_rectangles` | On a real quadratic space containing a representative of this witness with its computed energy and zero trace, each nonempty trace fiber attains energies below every real bound. |

The numerical check in the supplement is `python verify_endpoint_b.py`, run from its directory with `python-flint==0.8.0`. It compares the serialized table and coefficients with the Lean source. The optional `generate_endpoint_b_intervals.py` regenerates that file from the checker.


==> anc/lean/generate_endpoint_b_intervals.py <==
"""Regenerate the exact Lean table using the supplementary Arb rectangle checker."""

from pathlib import Path
import sys

here = Path(__file__).resolve().parent
checker_dir = here.parent
if not (checker_dir / "verify_endpoint_b.py").is_file():
    checker_dir = here.parents[1] / "arxiv_v3_explicit_witness" / "anc"
sys.path.insert(0, str(checker_dir))
from verify_endpoint_b import lean_data, rectangle_certificate


def generate():
    _, _, lower = rectangle_certificate()
    return lean_data(lower)


if __name__ == "__main__":
    (here / "EndpointBWitnessData.lean").write_text(generate(), encoding="utf-8")


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "endpoint_b",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "endpoint_b"
defaultTargets = ["EndpointB"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "0df444a360eaa60ab8c11dca51a86af692955474"

[[lean_lib]]
name = "EndpointB"
roots = ["EndpointBWitnessData", "EndpointBWitness", "EndpointBTraceFiber", "EndpointBAveraging"]


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/requirements.txt <==
python-flint==0.8.0


==> anc/verify_endpoint_b.py <==
#!/usr/bin/env python3
"""Certify the fixed negative direction for the defining endpoint-B kernel."""

from fractions import Fraction
from pathlib import Path

from flint import arb, ctx


# Exact decimals obtained by rounding the archived witness to 50 decimal places.
DIRECTION = (
    "-0.00068032524193180803154064513095808308689565764525",
    "0.00839120211421558324858907779775057389972563512764",
    "-0.04825918681658664312617000928564889447072005844862",
    "0.17135113839037381677686404931369720758091899926691",
    "-0.41905941422734026350039921191792416703251770258178",
    "0.74538910758315986188825453494822102270354146357036",
    "-0.99199063908159270541221361123216815853547177510003",
    "1",
    "-0.76349718019770744209903196210720488589152822174732",
    "0.43598695093804101765268313087939822801665565353143",
    "-0.18096510110124778634972104830104893185541012650673",
    "0.05169279645538153491126079330057912755145273701376",
    "-0.00910637758991081800301235656611612652489444808522",
    "0.00074702877506803986783166465980564646393453861360",
)


def moment(p, a):
    """Enclose the integral of x**p exp(-a*(x-1)) over x >= 1."""
    return (a - (p + 1) * a.log()).exp() * a.gamma_upper(p + 1)


def log_moment(p, a, step):
    center = (moment(p + step, a) - moment(p - step, a)) / (2 * step)
    error = step**2 * moment(p + step + 1, a)
    return center + arb(0, error.abs_upper())


def product_moment(alpha, beta, moment_at):
    # Expand (1-alpha*x)(1-beta*x) against x**(3/2).
    a = alpha + beta
    p = arb(3) / 2
    return moment_at(p, a) - a * moment_at(p + 1, a) + alpha * beta * moment_at(p + 2, a)


def kernel_matrix(nodes):
    """Enclose (2.6) for every ordered pair of the given real balls."""
    step = arb(2) ** -120
    base = arb.pi()
    rates = [base, *(base * node.exp() for node in nodes)]
    ordinary = {}
    logarithmic = {}
    for i, alpha in enumerate(rates):
        for j, beta in enumerate(rates[: i + 1]):
            ordinary[i, j] = ordinary[j, i] = product_moment(alpha, beta, moment)
            logarithmic[i, j] = logarithmic[j, i] = product_moment(
                alpha, beta, lambda p, a: log_moment(p, a, step)
            )

    matrix = []
    for i, s in enumerate(nodes, 1):
        row = []
        for j, t in enumerate(nodes, 1):
            log_part = (
                logarithmic[i, j] - logarithmic[i, 0]
                - logarithmic[0, j] + logarithmic[0, 0]
            )
            cross_part = (
                t * (ordinary[i, j] - ordinary[0, j])
                + s * (ordinary[i, j] - ordinary[i, 0])
            ) / 2
            entry = (log_part + cross_part) / ((rates[i] - base) * (rates[j] - base))
            row.append(entry)
        matrix.append(row)
    return matrix


def quadratic_enclosure(matrix):
    coefficients = [arb(d) for d in DIRECTION]
    value = sum(coefficients[i] * coefficients[j] * entry
                for i, row in enumerate(matrix) for j, entry in enumerate(row))
    if not (arb("-1.119e-28") < value and value < arb("-1.118e-28")):
        raise ArithmeticError(f"Expected the published negative enclosure, obtained {value}")
    return value


def rectangle_certificate():
    ctx.prec = 768
    centers = [arb(3) / 5 + arb(3) * i / 50 for i in range(len(DIRECTION))]
    points = kernel_matrix(centers)
    radius = arb(2) ** -320
    boxes = [center + arb(0, radius) for center in centers]
    if not all(arb("0.545") < box and box < 8 for box in boxes):
        raise ArithmeticError("A closed witness interval meets the trace or the domain boundary")
    rectangles = kernel_matrix(boxes)
    scale = 10**40
    lower = [
        [int((scale * points[i][j]).lower().floor().unique_fmpz()) for j in range(i + 1)]
        for i in range(len(centers))
    ]
    for i, row in enumerate(rectangles):
        for j, entry in enumerate(row):
            left = lower[max(i, j)][min(i, j)]
            scaled = scale * entry
            if not (arb(left) <= scaled and scaled <= arb(left + 1)):
                raise ArithmeticError(f"Rectangle ({i}, {j}) escapes its Lean grid cell")
    return quadratic_enclosure(points), quadratic_enclosure(rectangles), lower


def lean_data(lower):
    """Serialize the exact integers used by the Lean kernel check."""
    coeffs = [Fraction(value) * 10**50 for value in DIRECTION]
    if len(coeffs) != 14 or any(d.denominator != 1 for d in coeffs):
        raise ValueError("The witness must have 14 exact coefficients on the declared grid")
    rows = [", ".join(map(str, row)) for row in lower]
    return (
        "/- Generated from the 768-bit Arb endpoint-B rectangle certificate. -/\n"
        "namespace EndpointB.Witness\n\n"
        "/-- Exact decimal coefficients multiplied by 10^50. -/\n"
        "def coefficients : Array Int := #[\n  " + ",\n  ".join(str(int(d)) for d in coeffs) + "]\n\n"
        "/-- Lower endpoints for 10^40 times the symmetric kernel entries. Each cell has width one. -/\n"
        "def lowerTriangle : Array (Array Int) := #[\n  #["
        + "],\n  #[".join(rows) + "]]\n\nend EndpointB.Witness\n"
    )


def main():
    points, rectangles, lower = rectangle_certificate()
    table = Path(__file__).resolve().parent / "lean" / "EndpointBWitnessData.lean"
    if table.read_bytes() != lean_data(lower).encode("utf-8"):
        raise ArithmeticError("The verified Arb integers differ from the included Lean data")
    print(f"14-node energy at {ctx.prec} bits: {points}")
    print(f"energy enclosure from the 196 closed rectangles: {rectangles}")
    print("PASS: radius 2^-320, all supports exterior, all 105 Lean cells and coefficients matched")


if __name__ == "__main__":
    main()


==> anc/verify_shifted_xi.py <==
"""Certify a single finite shifted-Xi evaluation matrix from real xi values."""

from flint import arb, ctx


def xi(s):
    """Completed zeta at a real argument strictly greater than one."""
    if not s > 1:
        raise ValueError("this certificate uses the zeta series half-plane")
    return s * (s - 1) / 2 * arb.pi() ** (-s / 2) * (s / 2).gamma() * s.zeta()


def main():
    ctx.prec = 512
    shift = arb(1) / 4
    nodes = range(1, 17)
    ratios = []
    for n in nodes:
        center = n + arb(1) / 2
        denominator = xi(center + shift)
        if not denominator > 0:
            raise ArithmeticError(f"unresolved normalization at {n}i")
        ratios.append(xi(center - shift) / denominator)

    # Congruence by the positive E_+(in) factors and a common 2*pi
    # rescaling preserve the inertia of the exact evaluation matrix.
    matrix = [[(1 - ratios[m-1] * ratios[n-1]) / (m+n)
               for n in nodes] for m in nodes]
    for k in range(len(nodes)):
        pivot = matrix[k][k]
        if not pivot > 0:
            raise ArithmeticError(f"positive pivot {k+1} unresolved: {pivot}")
        print(f"pivot {k+1:2d}  {pivot.str(16)}")
        for i in range(k + 1, len(nodes)):
            for j in range(k + 1, i + 1):
                matrix[i][j] -= matrix[i][k] * matrix[j][k] / pivot
    print("Positive definite on nodes i through 16i at shift 1/4.")


if __name__ == "__main__":
    main()

